Extending Variability-Aware Model Selection with Bias Detection in Machine Learning Projects

Data science projects often involve various machine learning (ML) methods that depend on data, code, and models. One of the key activities in these projects is the selection of a model or algorithm that is appropriate for the data analysis at hand. ML model selection depends on several factors, which include data-related attributes such as sample size, functional requirements such as the prediction algorithm type, and non-functional requirements such as performance and bias. However, the factors that influence such selection are often not well understood and explicitly represented. This paper describes ongoing work on extending an adaptive variability-aware model selection method with bias detection in ML projects. The method involves: (i) modeling the variability of the factors that affect model selection using feature models based on heuristics proposed in the literature; (ii) instantiating our variability model with added features related to bias (e.g., bias-related metrics); and (iii) conducting experiments that illustrate the method in a specific case study to illustrate our approach based on a heart failure prediction project. The proposed approach aims to advance the state of the art by making explicit factors that influence model selection, particularly those related to bias, as well as their interactions. The provided representations can transform model selection in ML projects into a non ad hoc, adaptive, and explainable process.

==> codes/code-classification-selector.m <==
class ClassificationSelector(TechniqueSelector):   

    def getRecommendedMethod(self):
        if(self.getCurrentMethod()==None and self.dataset.size()>=100000):
            self.setCurrentMethod('SGDClassifier')
            return 'SGDClassifier'
        if(self.getCurrentMethod()=='SGDClassifier' and self.dataset.size()>=100000):
            self.setCurrentMethod('kernelApproximation')
            return 'kernelApproximation'
        if(self.getCurrentMethod()==None and self.dataset.size()<100000):
            self.setCurrentMethod('LinearSVC')
            return 'LinearSVC'
        if(self.getCurrentMethod()=='LinearSVC' and self.dataset.getDataType=='text'):
            self.setCurrentMethod('NaiveBayes')
            return 'NaiveBayes'
        if(self.getCurrentMethod()=='LinearSVC' and self.dataset.getDataType!='text'):
            self.setCurrentMethod( 'KNeighborsClassifier')
            return 'KNeighborsClassifier'
        if(self.getCurrentMethod()== 'KNeighborsClassifier' and self.dataset.getDataType!= 'text'):
            self.setCurrentMethod('SVC')
            return 'SVC'
        if(self.getCurrentMethod()== 'SVC' and self.dataset.getDataType!= 'text'):
            self.setCurrentMethod( 'EnsembleClassifiers')
            return 'EnsembleClassifiers'
            
        raise ValueError('Tough luck', 'ClassificationSelector')
        

==> codes/code-instance2-execution.m <==
instance02=DatasetInstance02()
instance02.configure()

selector = MethodSelector
category = selector.getMethodCategory(instance02)

test_score = 0
while (test_score < 0.77):
    name,method = selector.getNextMethodToExecute(category)
    print(name)
    try:
        _, test_score = method.train()
    except ValueError as err:
        test_score = 1

==> codes/code-method-selector.m <==
class MethodSelector:
    def getMethodCategory(dataset):
        if(dataset.size()<50):
            raise ValueError('Get more data','MethodSelector')
        if(dataset.getPredictionType()==None):
            return DimensionalityReductionSelector()
        
        if(dataset.getPredictionType()=='quantity'):
            return RegressionSelector()
        
        if(dataset.getPredictionType()=='category' and dataset.getTargetCol() == None):
            if(dataset.size()>=10000 and dataset.known_categories == False):
                raise ValueError('Clustering: Large datasets require known categories','MethodSelector')
            return ClusteringSelector()
        
        if(dataset.getPredictionType()=='category' and dataset.getTargetCol()!=None):
            return ClassificationSelector()
            
        raise ValueError('Tough luck','MethodSelector')
        
    def getNextMethodToExecute(category):
        method = category.getMethodtoExecute()
        return name,method

==> codes/code-regression-selector.m <==
class RegressionSelector(TechniqueSelector):  
    def getRecommendedMethod(self):
        if(self.getCurrentMethod()==None and self.dataset.size()>=100000):
            return 'SGDRegressor'
        if(self.getCurrentMethod()==None and self.dataset.size()<100000 and self.dataset.isFewFeatures()==True):
            return 'Lasso'
        if(self.getCurrentMethod()=="Lasso"):
            return 'ElasticNet'
        if(self.getCurrentMethod()==None and self.dataset.size() < 100000 and self.dataset.isFewFeatures()==False):
            return 'RidgeRegression'
        if(self.getCurrentMethod()=="RidgeRegression"):
            return 'SVRlinear'
        if(self.getCurrentMethod()=="SVRlinear"):
            return 'SVRrbf'
        if(self.getCurrentMethod()=="SVRrbf"):
            return 'EnsembleRegressors'
        
        raise ValueError('Tough luck','RegressionSelector')
        
    def getMethodtoExecute(self):
        regression = Regression()
        regression.loadCurrentMethod( methodName = self.getCurrentMethod(), dataset = self.dataset)
        return regression

==> codes/code-technique-execution.m <==
class Technique(ABC):
    dataset = None
    test_size = None
    mm_scaler = None
    
    @abstractmethod 
    def train(Self):
         pass
    @abstractmethod 
    def test(Self,newX,newY=None):
         pass
    @abstractmethod 
    def score(Self,y_test,y_prediction):
        pass
    def featureSelection(dataset, option=1, featuresToRemove=None):
        if(option==1):
            # remove features
            return dataset.drop(featuresToRemove, axis=1)
        return None
    def normalizeTrainData(Self, option=1):
        Self.mm_scaler = None
        if(option==1):
            Self.mm_scaler = preprocessing.MinMaxScaler()
        if(option==2):
            Self.mm_scaler = preprocessing.StandardScaler()
            
        Self.dataset.x_train = Self.mm_scaler.fit_transform( Self.dataset.x_train)
            
    def normalizeTestData(Self,data):
        if(Self.mm_scaler!=None):
            return Self.mm_scaler.transform(data)

==> codes/code01.m <==
class Dataset(ABC):     ##abstract class
    dataset = None
    target = None
    prediction_type = None
    target_column = None
    data_type = 'text'
    known_prediction_cathegories = False
    
    @abstractmethod   ##abstract method
    def setPredictionType(Self):
        pass
    
    @abstractmethod   ##abstract method
    def setTargetColumn(Self):
        pass
    
    @abstractmethod   ##abstract method
    def setDataType(Self):
        pass
    
    @abstractmethod   ##abstract method
    def isFewFeatures(Self):
        pass
    
    @abstractmethod   ##abstract method
    def setPandasDataset(Self):
        pass
    
    ....
    def getDatasetSize(Self):
        return len(Self.dataset)
    
    def getDatasetFeatures(Self):
        return Self.dataset.columns

==> codes/codeinstance01.m <==
class DatasetInstance01(Dataset):   
    def setPredictionType(self):
        self.prediction_type =  'quantity' 
        
    def setDataType(self):
        self.data_type = 'numeric'
        
    def setTargetColumn(self):
        self.target_column = 'target'
    
    def setPandasDataset(self):
        self.dataset = sklearn.datasets.load_diabetes
        (return_X_y=True, as_frame=True)[0]
        
    def isFewFeatures(self):
        if(len(self.dataset.columns)<30):
            return True
        return False

==> codes/executeinstance01.m <==
instance01=DatasetInstance01()
instance01.configure()
selector = ModelSelector
cathegory,method = selector.getMethod(instance01)
methodToExecute = method.getNextMethodName()


==> codes/instance02-print.m <==
Category: Classification
Selected Method: LinearSVC
Balanced Accuracy (BACC):  0.8478818998716302
Matthews correlation coefficient (mattews corr):  0.6716258743858474
Accuracy :  0.85
Sensitivity :  0.8536585365853658
Specificity :  0.8421052631578947
f1 score:  0.7804878048780488

